Dynamics of two Interacting Drops in a Microfluidic Confinement under imposed Temperature Gradient

Thermocapillary motion is widespread in both natural and engineering applications. A tiny drop of one liquid, suspended within another, may be set into motion aligned with an imposed thermal gradient, as influenced by thermocapillary action stemming from the gradients in interfacial tension due to the local variations in temperature. In real-world situations, however, such drops do not remain in isolation, as they interact with their neighboring entities, including other drops in proximity as well as a nearby solid boundary, setting up a complex interplay between the confinement-mediated interactions and the three-dimensional nature of the droplet dynamics. In this study, we present numerical solutions for the migration dynamics of a tightly confined drop couple, incorporating deformable interfaces, film flow, and Marangoni effects in the presence of dynamically evolving thermocapillary stresses induced by an imposed uniform temperature gradient. Unlike prior investigations, our work highlights the influence of the confinement towards orchestrating non-trivial features of drop migration, as dictated by an intricate coupling of the thermal and flow fields amidst the interferences of the domain boundaries. The study reveals that hydrodynamic interactions resulting from a juxtaposition of these influences deform the drops in a unique manner as compared to the characteristics evidenced by previously reported studies, causing a distortion of the local thermal fields around them. This, in turn, leads to changes in the local thermocapillary stress, affecting the local shear gradient in a manner that alters the local flow field in accordance with ensuring the interfacial stress balance.

==> drops_3d_visualize_most_recent.m <==
clear all
close all

filef = fopen('drop_3d_p.net');
%---

%---
Npntf   = fscanf(filef,'%f',[1,1]);
Nvertf  = fscanf(filef,'%f',[1,1]);
Nfacef  = fscanf(filef,'%f',[1,1]);

Iflowf   = fscanf(filef,'%f',[1,1]);
wall   = fscanf(filef,'%f',[1,1]);
% Idropf   = textscan(filef, '%s',1);

files = fopen('drop_3d_s.net');

Npnts   = fscanf(files,'%f',[1,1]);
Nverts  = fscanf(files,'%f',[1,1]);
Nfaces  = fscanf(files,'%f',[1,1]);

Iflows   = fscanf(files,'%f',[1,1]);
wall   = fscanf(files,'%f',[1,1]);
% Idrops   = textscan(files, '%s',1);

f = figure(1);
%axis([-0.25 17.5 -3.5 3.5 -0.5 0.5 ])
%p = uipanel(f,"Position",[-0.1 -0.1 17.5 17.5],...
  %  "BackgroundColor","w");
%ax = axes(p);
%----
%%
for iloop=1:21 % over time steps
%----
iloop
if iloop > 1
onemoref   = fscanf(filef,'%f',[1,1]);
onemores   = fscanf(files,'%f',[1,1]);
end

% if(onemore==0) break; end;


clf

%---
% wall
%---
if(Iflowf == 2)
                                                                                
 xw(1)=-1.5; zw(1)=-1.5; yw(1)=wall;
 xw(2)= 1.5; zw(2)=-1.5; yw(2)=wall;
 xw(3)= 1.5; zw(3)= 1.5; yw(3)=wall;
 xw(4)=-1.5; zw(4)= 1.5; yw(4)=wall;
 xw(5)=-1.5; zw(5)=-1.5; yw(5)=wall;
% figure(1);
%  patch(xw,zw,yw,yw,'facecolor','c');
%  patch(xw,zw,-yw,-yw,'facecolor','c');
% hold on;
%  axis([-1.5 1.5 wall wall+2.5 -0.5 0.5 ])
%  axis equal

end
%---
vertf   = fscanf(filef,'%f',[6,Nvertf]);
verts  = fscanf(files,'%f',[6,Nverts]);

%---

%---
%Ic = 0
%Jc = 0
%Np = fscanf(file2,'%f',[1,1])
%Npnt = Np
%for iter=1,5000
%Jc = Jc+1
% for i=1,Np
%   Ic=Ic+1
%   vert(1:3,Ic) = fscanf(file2,'%f',[3,1])
%end 
%Np = fscanf(file2,'%f',[1,1]);
% If Np < 1
%  break
% end
%end
%Nvert = Ic
%Nface = Jc
%---

%---vertices

for i=1:Nvertf
  vvertf(i,1) = vertf(1,i);
  vvertf(i,2) = vertf(3,i);
  vvertf(i,3) = vertf(2,i);
end


                                                                                
Ic = 0;

for i=1:Nfacef
 for j=1:Npntf
  Ic = Ic+1;
  colf(j,i) = vertf(4,Ic);
 end
end
     

%---faces

% vertex connection defining each face (connectivity matrix)

Ic = 0;

for i=1:Nfacef
 for j=1:Npntf
  Ic = Ic+1;
  facf(i,j) = Ic;
 end
end
     


%---scale the color

colmax = -200.0;
colmin =  200.0;
                                                                                
for i=1:Nfacef
for j=1:Npntf
   if(colf(j,i)>colmax); colmax = colf(j,i); end
   if(colf(j,i)<colmin); colmin = colf(j,i); end
end
end
%colrange = colmax-colmin;
%if(colrange<0.001); colrange =1; end 
%colf = (colf-colmin)/colrange;
%col = (col+0.1)/1.5;

% coll(:,:,1)=colf(:,:);
% coll(:,:,2)=colf(:,:);
% coll(:,:,3)=colf(:,:);
%coll = coll+0.25;

%---draw the patches

patch('faces',facf ...
     ,'vertices',vvertf ...
     ,'Cdata',colf ...
     ,'EdgeColor','k' ...
     ,'FaceColor','interp' ...
     ,'FaceLighting','phong' ...
     ,'BackFaceLighting','lit');
%    ,'FaceColor','y' ...
%    ,'EdgeColor','interp' ...
%light('Position',[1 3 2]);
%light('Position',[-3 -1 3]);
%material dull
%material shiny
%axis vis3d off
% view(-18,14)
% box on

hold on

for i=1:Nverts
  vverts(i,1) = verts(1,i);
%   if iloop >= 2; vverts(i,1) = vverts(i,1) +0.5; end
  vverts(i,2) = verts(3,i);
  vverts(i,3) = verts(2,i);
end

%---color
Ic = 0;

for i=1:Nfaces
 for j=1:Npnts
  Ic = Ic+1;
  cols(j,i) = verts(4,Ic);
 end
end

Ic = 0;

for i=1:Nfaces
 for j=1:Npnts
  Ic = Ic+1;
  facs(i,j) = Ic;
 end
end


for i=1:Nfaces
for j=1:Npnts
   if(cols(j,i)>colmax); colmax = cols(j,i); end
   if(cols(j,i)<colmin); colmin = cols(j,i); end
end
end
%colrange = colmax-colmin;
%if(colrange<0.001); colrange =1; end 
%cols = (cols-colmin)/colrange;
%col = (col+0.1)/1.5;

% coll(:,:,1)=cols(:,:);
% coll(:,:,2)=cols(:,:);
% coll(:,:,3)=cols(:,:);
%coll = coll+0.25;

%---draw the patches
% hold on
% figure(2)
patch('faces',facs ...
     ,'vertices',vverts ...
     ,'Cdata',cols ...
     ,'EdgeColor','k' ...
     ,'FaceColor','interp' ...
     ,'FaceLighting','phong' ...
     ,'BackFaceLighting','lit');
%    ,'FaceColor','y' ...
%    ,'EdgeColor','interp' ...
%light('Position',[1 3 2]);
%light('Position',[-3 -1 3]);
%material dull
%material shiny
%axis vis3d off
%view(0,140)
box on
hold on


% if(Iflowf == 1)
 axis([-1 3.5 -1 1 -0.5 0.5 ])
 %view(0,0)
%  axis equal
% end
dt = 0.005;
if (mod(iloop,2) == 0)
     filename = ['drops_r_0.25_d_0.55, t = ',num2str((iloop-2)*20*dt),'.fig'];
     epsname = ['drops_r_0.25_d_0.55, t = ',num2str((iloop-2)*20*dt),'.png'];
 
     set(gca, 'fontsize',20)
     title(['t = ',num2str((iloop-2)*20*dt)])
     xlabel('x')
     ylabel('z')
     zlabel('y')
     savefig(filename);
     exportgraphics(gcf,epsname);
 end




pause(1)
M(iloop) = getframe(gcf);
end % of iloop
%%
xlabel('x')
ylabel('z')
zlabel('y')
axes("Position",[0 0 1.5 1.5]);
myVideo = VideoWriter('myVideoFile');
myVideo.FrameRate = 10;  %can adjust this, 5 - 10 works well for me
open(myVideo)
writeVideo(myVideo, M);
 %---
fclose(filef);
fclose(files);
